Characterising particulate random media from near-surface backscattering: a machine learning approach to predict particle size and concentration

To what extent can particulate random media be characterised using direct wave backscattering from a single receiver/source? Here, in a two dimensional setting, we show using a machine learning approach that both the particle radius and concentration can be accurately measured when the boundary condition on the particles is of Dirichlet type. Although the methods we introduce could be applied to any particle type. In general backscattering is challenging to interpret for a wide range of particle concentrations, because multiple scattering cannot be ignored, except in the very dilute range. Across the concentration range from 1% to 20% we find that the mean backscattered wave field is sufficient to accurately determine the concentration of particles. However, to accurately determine the particle radius, the second moment, or average intensity, of the backscattering is necessary. We are also able to determine what is the ideal frequency range to measure a broad range of particles sizes. To get rigorous results with supervised machine learning requires a large, highly precise, dataset of backscattered waves from an infinite half-space filled with particles. We are able to create this dataset by introducing a numerical approach which accurately approximates the backscattering from an infinite half-space.

==> prepare-arxiv.sh <==
#!/bin/bash

if [ -d ../arxiv ]; then
  mkdir Images
  # mkdir tex
  # rm Images/*

  cp  ../Images/particles_TimeOfFlight-rotate.pdf Images/
  cp  ../Images/plot_TimeOfFlight-small-gauss.pdf Images/
  cp  ../Images/test_vs_train_scatter_concent.pdf Images/
  cp  ../Images/test_vs_train_scatter_volfrac.pdf Images/
  cp  ../Images/min_wavelength.pdf Images/
  cp  ../Images/backscatter.pdf Images/
  cp  ../Images/backscatter-response.pdf Images/
  cp  ../Images/EffectiveReflectionAmplitudeVol-k0p1.pdf Images/
  cp ../Images/responses-guass.pdf Images/
  cp  ../Images/moment-guass.pdf Images/
  cp  ../Images/momentplots-guass.pdf Images/
  cp  ../Images/scat_mean_con.pdf Images/
  cp  ../Images/scat_mean_rad.pdf Images/
  cp  ../Images/scat_mom_con.pdf Images/
  cp  ../Images/scat_mom_rad.pdf Images/
  cp  ../Images/max_freq_mean.pdf Images/
  cp  ../Images/max_freq_mom.pdf Images/
  cp  ../Images/num_simu_mean.pdf Images/
  cp  ../Images/num_simu_mom.pdf Images/
  cp  ../Images/num_medias_mean.pdf Images/
  cp  ../Images/num_medias_mom.pdf Images/
  cp ../EPL/mst-macros.tex mst-macros.tex
  cp ../EPL/macros.tex macros.tex

  mkdir unpack
  cd unpack
  rm arxiv.tar
  rm -rf *

  cp ../* ./
  mkdir Images
  cp ../Images/* Images/

  pdflatex learning_backscattering_supp.tex
  pdflatex learning_backscattering_supp.tex
  tar -cvzf arxiv.tar *
  cd ..
  # remove the evidence
  # rm images/* tex/* anc/*
  # rm mst-macros.tex macros.tex
  # rmdir images tex anc

else
  echo "only run prepare_arxiv.sh from with arxiv folder!"
fi


# tar -cvzf arxiv.tar arxiv*.tex arxiv*.bbl images/* paper/arXiv2/*  paper/supplementary/* paper/tex/*.tex paper/mst-macros.tex paper/macros.tex

